Computational Physics and Reality: Looking for Some Overlap at the Blacksmith Shop

The paper describes two general problems encountered in computational assignments at the introductory level. First, novice students often treat computer code as almost magic incantations, and like novices in many fields, have trouble creating new algorithms or procedures to solve novel problems. Second, the nature of computational studies often means that the results generated are interpreted via theoretically devised quantities, which may not meet a student's internal standards for proof when compared to an experimental measurement. The paper then offers a lab/programming assignment, used in a calculus-based physics course, which was devised to address these problems. In the assignment, students created a computational model of the heat flow involved in heating an iron rod in a blacksmith's forge. After creating the simulation, students attended a blacksmithing seminar and had a chance to work with iron and take data on its heating in a coke-fueled forge. On their return to campus, students revised their computational models in light of their experimental data.

==> NSchoolmeesters_Blacksmithing_FINAL.py <==
#
#	Blacksmithing Heat-flow simulation
#	to accompany paper:
#
#	Nicole Schoolmeesters and Nathan Moore
#	Winona State University
#	contact: Nathan Moore, ntmoore@gmail.com
#
#	To run this program you must have python and the "visual" python module 
#	installed on your computer.  See http://vpython.org/ for more details.
#

#from visual import *
#from visual.graph import * 
from numarray import *


#   The iron rod has dimensions of 12inch by 5/4inch by 1/4inch.
#   rod dimensions in inches, converted into meters
meters_per_inch=0.0254
Lx=12.0*meters_per_inch
Ly=0.25*meters_per_inch
Lz=1.25*meters_per_inch

# to split the iron rod into little boxes - 1/4inch by 1/32inch by 1/16inch
Nx=48
Ny=16
Nz=20

dx=Lx/Nx
dy=Ly/Ny
dz=Lz/Nz

print "The rod has dimension (in meters):"
print "\tLx=%f\n\tLy=%f\n\tLz=%f"%(Lx,Ly,Lz)
print "The rod is discretized into in the following way:"
print "\tNx=%f\n\tNy=%f\n\tNz=%f"%(Nx,Ny,Nz)
print "differential chunk dimensions are (meters):"
print "\tdx=%f\n\tdy=%f\n\tdz=%f"%(dx,dy,dz)
print "total number of simulation elements is: ",Nx*Ny*Nz


##Other Constants
iron_shc=0.449*1000  #specific heat capacity in Joules/(gram*K) * 1000gram/kilograms
iron_density=7.870*1000  #density of iron in kilograms/meters^3 
iron_tcon=80.2  #thermal conductivity in Watts/(meter*K) at 25C 
room_temp=273.15+10  #room temperature in K
volume=dx*dy*dz
chunk_mass=volume*iron_density
iron_kappa=1.0*(iron_tcon/(iron_shc*iron_density)) #heat transfer coefficient



# In our model of the bar, all chunks have the same physical properties
# (density, specific heat, etc).  The main parameter allowed to change is the 
# temperature, temp[i][j][k], which is defined for every chunk in the model
#
#initial temperature as a triplet and initializes it to zero 
temp=zeros((Nx,Ny,Nz),Float)+room_temp
#initialize the change in temperature that occurs at each timestep
d_temp=zeros((Nx,Ny,Nz),Float)
#initialize the change in temperature either gained from the coals or lost to the outide air
p_temp=zeros((Nx,Ny,Nz),Float)
#
# initializing the temperature distribution of all chunks
# temp is a numeric/numpy array, so we can make this a
# whole-array operation instead of indexing over all elements



dt=0.002
t=0.0
t_limit=30.0+2*dt
print "\ndt = %.4f\ntime_limit = %.1f\nSimulation begins...\n"%(dt,t_limit)
while(t<t_limit):
    
    t=t+dt
    
    for i in range(0,Nx):
        for j in range(0,Ny):
            for k in range(0,Nz):
                # simulating flux of heat from chunk to chunk.
                # heat flux at the outside edges of the bar is zero

                # Computing the second spatial derivative of temperature
                # via a finite difference
                # for the i direction:
                if(i==0):
                    ddT_dxdx=(temp[i+1][j][k]-temp[i][j][k])/(dx*dx)
                elif(i==(Nx-1)):
                    ddT_dxdx=(-temp[i][j][k]+temp[i-1][j][k])/(dx*dx)
                else:
                    ddT_dxdx=(temp[i+1][j][k]-2.0*temp[i][j][k]+temp[i-1][j][k])/(dx*dx)

                # for the j direction:
                if(j==0):
                    ddT_dydy=(temp[i][j+1][k]-temp[i][j][k])/(dy*dy)
                elif(j==(Ny-1)):
                    ddT_dydy=(-temp[i][j][k]+temp[i][j-1][k])/(dy*dy)
                else:
                    ddT_dydy=(temp[i][j+1][k]-2.0*temp[i][j][k]+temp[i][j-1][k])/(dy*dy)

                # for the k direction:
                if(k==0):
                    ddT_dzdz=(temp[i][j][k+1]-temp[i][j][k])/(dz*dz)
                elif(k==(Nz-1)):
                    ddT_dzdz=(-temp[i][j][k]+temp[i][j][k-1])/(dz*dz)
                else:
                    ddT_dzdz=(temp[i][j][k+1]-2.0*temp[i][j][k]+temp[i][j][k-1])/(dz*dz)

                # The change in temperature comes from partial derivatives
                # in 3 dimensions
                d_temp[i][j][k]=iron_kappa*(ddT_dxdx+ddT_dydy+ddT_dzdz)*dt

              
    
    # This is the radiation transfer scheme:
    #
    #   - Parts of the rod not in contact with the pile of coals
    # will lose heat via stefan-boltzmann flux.
    #
    #   - Parts of the rod which are in contact with the coals will have a transmitted
    # power proportional to their depth in the pile.
    # This is a guess at the transfer mechanism
    #
    for i in range(0,Nx):
        for j in range(0,Ny):
            for k in range(0,Nz):
                
                # The rod is split into three portions.
                # From 0 to 4 inches, there is only energy flow into the rod.
                # Between the 4th and 5th inch, there is 75% of the energy flow into the rod. 
                # Between the 5th and 6th inch, there is 50% energy flow into the rod.
                # Between the 6th and 7th inch, there is 25% energy flow into the rod.
                # Beyond the 7th inch, there is no longer any energy inflow and only radiation
                # from the rod to the surrounding.
                i_heatin=int((4*meters_per_inch)/dx)
                i_5=int((5*meters_per_inch)/dx)
                i_6=int((6*meters_per_inch)/dx)
                i_heatout=int((7*meters_per_inch)/dx)
                
                # Pcoals is the rate of energy flow per unit area. It is experimentally derived
                # value from data taken at the forge. 
                Pcoals=155590 #Joules/(meter^2 * second)
                
                # The is the Stefan-Boltzmann Radiation law for a blackbody.
                # Pradiation is the power radiated by a hot object, and will be negative in
                # the calculations because it should be subtracted from the temperature calculation. 
                sigma=5.6705e-8 # Watts/(meter^2 * K^4)
                Pradiation= -(sigma*(((temp[i][j][k])**4)-(room_temp**4)))

                # the default temperature increase from radiation transfer is 0.0 K
                p_temp[i][j][k] = 0.0

                if(i==0 or i==(Nx-1)):
                    area=dy*dz
                    if (i<i_heatin):
                        p_temp[i][j][k]=Pcoals*(area/(iron_shc*iron_density*volume))*dt
                    elif(i>=i_heatin and i<i_5):
                        p_in=(0.75*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_5 and i<i_6):
                        p_in=(0.50*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_6 and i<i_heatout):
                        p_in=(0.25*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_heatout):
                        p_temp[i][j][k]=Pradiation*(area/(iron_shc*iron_density*volume))*dt

                if(j==0 or j==(Ny-1)):
                    area=dx*dz
                    if (i<i_heatin):
                        p_temp[i][j][k]=Pcoals*(area/(iron_shc*iron_density*volume))*dt
                    elif(i>=i_heatin and i<i_5):
                        p_in=(0.75*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_5 and i<i_6):
                        p_in=(0.50*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_6 and i<i_heatout):
                        p_in=(0.25*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_heatout):
                        p_temp[i][j][k]=Pradiation*(area/(iron_shc*iron_density*volume))*dt

                if(k==0 or k==(Nz-1)):
                    area=dx*dy
                    if (i<i_heatin):
                        p_temp[i][j][k]=Pcoals*(area/(iron_shc*iron_density*volume))*dt
                    elif(i>=i_heatin and i<i_5):
                        p_in=(0.75*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_5 and i<i_6):
                        p_in=(0.50*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_6 and i<i_heatout):
                        p_in=(0.25*Pcoals)*(area/(iron_shc*iron_density*volume))*dt
                        p_out=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                        p_temp[i][j][k]=p_in+p_out
                    elif(i>=i_heatout):
                        p_temp[i][j][k]=Pradiation*(area/(iron_shc*iron_density*volume))*dt
                

    # once the temperature increases have been computed,
    # increment the whole system's temperature at once.
    # since the temperature is defined as a numeric/numpy array,
    # we can dispense with the indexing for a whoe-array operation
    temp += d_temp
    temp += p_temp
    # once again, the two lines above are equivalent to
    ##    for i in range(0,Nx):
    ##        for j in range(0,Ny):
    ##            for k in range(0,Nz):
    ##                temp[i][j][k] += d_temp[i][j][k] + p_temp[i][j][k]


    #Compute the net change in energy of the system
    delta_energy=0.0
    temp_sum=0.0
    for i in range(0,Nx):
        for j in range(0,Ny):
            for k in range(0,Nz):
                delta_energy += (temp[i][j][k]-room_temp)*iron_shc*chunk_mass
                temp_sum += temp[i][j][k]
    avg_temp = temp_sum/(1.0*Nx*Ny*Nz)
    #print "time = %.3f\tavg_temp = %.2f"%(t,avg_temp)
    

    # print out the temperature distribution
    # NOTE: I just included the print "t" at each 1, 2, 3, etc.
    # so as to monitor the progress of the program.

    if (t>0.0 and t<=dt):
        data0=open("initial_temp_distribution.txt","w")
        line = "#\tTemperature distribution at the y=0 surface of the rod\n"
        line += "#\tTemperature is averaged in the z direction for every x value\n"
        line += "# x\t<temp(x,y=0)>_{z}\n"
        data0.write(line)
        for i in range(0,Nx):
            temp_sum=0.0
            for k in range(0,Nz):
                temp_sum += temp[i][0][k]
            avg_temp = temp_sum/(1.0*Nz)
            line = "%f\t%f\t\n"%((i+0.5)*dx,avg_temp)
            data0.write(line)
        data0.close()
        print t
    if (t>1.0 and t<1.0+dt):
        print t
    if (t>2.0 and t<2.0+dt):
        print t
    if (t>3.0 and t<3.0+dt):
        print t
    if (t>4.0 and t<4.0+dt):
        print t
    if (t>5.0 and t<5.0+dt):
        print t         
    if (t>6.0 and t<6.0+dt):
        print t
    if (t>7.0 and t<7.0+dt):
        print t
    if (t>8.0 and t<8.0+dt):
        print t
    if (t>9.0 and t<9.0+dt):
        print t
    if (t>10.0 and t<10.0+dt):
        print t          
    if (t>11.0 and t<11.0+dt):
        print t
    if (t>12.0 and t<12.0+dt):
        print t
    if (t>13.0 and t<13.0+dt):
        print t
    if (t>14.0 and t<14.0+dt):
        print t
    if (t>15.0 and t<=15.0+dt):
        data15=open("Trial_15sec.txt","w")
        line = "#\tTemperature distribution at the y=0 surface of the rod\n"
        line += "#\tTemperature is averaged in the z direction for every x value\n"
        line += "# x\t<temp(x,y=0)>_{z}\n"
        data15.write(line)
        for i in range(0,Nx):
            temp_sum=0.0
            for k in range(0,Nz):
                temp_sum += temp[i][0][k]
            avg_temp = temp_sum/(1.0*Nz)
            line = "%f\t%f\t\n"%((i+0.5)*dx,avg_temp)
            data15.write(line)
        data15.close()
        print t
    if (t>16.0 and t<16.0+dt):
        print t
    if (t>17.0 and t<17.0+dt):
        print t
    if (t>18.0 and t<18.0+dt):
        print t
    if (t>19.0 and t<19.0+dt):
        print t
    if (t>20.0 and t<20.0+dt):
        print t        
    if (t>21.0 and t<21.0+dt):
        print t
    if (t>22.0 and t<22.0+dt):
        print t
    if (t>23.0 and t<23.0+dt):
        print t
    if (t>24.0 and t<24.0+dt):
        print t
    if (t>25.0 and t<25.0+dt):
        print t
    if (t>26.0 and t<26.0+dt):
        print t
    if (t>27.0 and t<27.0+dt):
        print t
    if (t>28.0 and t<28.0+dt):
        print t
    if (t>29.0 and t<29.0+dt):
        print t
    if (t>30.0 and t<=30.0+dt):
        data30=open("Trial_30sec.txt","w")
        line = "#\tTemperature distribution at the y=0 surface of the rod\n"
        line += "#\tTemperature is averaged in the z direction for every x value\n"
        line += "# x\t<temp(x,y=0)>_{z}\n"
        data30.write(line)
        for i in range(0,Nx):
            temp_sum=0.0
            for k in range(0,Nz):
                temp_sum += temp[i][0][k]
            avg_temp = temp_sum/(1.0*Nz)
            line = "%f\t%f\t\n"%((i+0.5)*dx,avg_temp)
            data30.write(line)
        data30.close()
        print t

